ExELS: an exoplanet legacy science proposal for the ESA Euclid mission I. Cold exoplanets

Euclid is the second M-class mission of the ESA Cosmic Vision programme, with the principal science goal of studying dark energy. Euclid is also expected to undertake additional Legacy Science programmes. One proposal is the Exoplanet Euclid Legacy Survey (ExELS) which will be the first survey able to measure the abundance of exoplanets down to Earth mass for host separations from ~1AU out to the free-floating (unbound) regime. The cold and free-floating exoplanet regimes represent a crucial discovery space for testing planet formation theories. ExELS will use the gravitational microlensing technique and will detect 1000 microlensing events per month over 1.6 deg^2 of the Galactic bulge. We assess how many of these events will have detectable planetary signatures using a detailed multi-wavelength microlensing simulator (MABuLS) which incorporates the Besancon Galactic model with 3D extinction. MABuLS is the first theoretical simulation of microlensing to treat the effects of point spread function (PSF) blending self-consistently with the underlying Galactic model. We use MABuLS, together with current numerical models for the Euclid PSFs, to explore a number of designs and de-scope options for ExELS, including the exoplanet yield as a function of filter choice and slewing time, and the effect of systematic photometry errors. Using conservative extrapolations of current empirical exoplanet mass functions determined from ground-based microlensing and radial velocity surveys, ExELS can expect to detect a few hundred cold exoplanets around mainly G, K and M-type stellar hosts, including ~45 Earth-mass planets and ~6 Mars-mass planets for an observing programme totalling 10 months. ExELS will be capable of measuring the cold exoplanet mass function down to Earth mass or below, with orbital separations from ~1AU to the free-floating regime. (Abridged)

==> anc/Fig10Contours.dat <==
#log10(a/AU) log10(M/Mearth) Ndetections

-0.629231 3.49119 3
-0.608462 3.11665 3
-0.587692 2.78539 3
-0.566923 2.48997 3
-0.546154 2.22782 3
-0.525385 1.99665 3
-0.504615 1.79497 3
-0.483846 1.6242 3
-0.463077 1.48757 3
-0.442308 1.37569 3
-0.421538 1.27975 3
-0.400769 1.19532 3
-0.38 1.11943 3
-0.359231 1.04966 3
-0.338462 0.983915 3
-0.317692 0.920227 3
-0.296923 0.856712 3
-0.276154 0.791431 3
-0.255385 0.722079 3
-0.234615 0.646342 3
-0.213846 0.565961 3
-0.193077 0.483429 3
-0.172308 0.400023 3
-0.151538 0.316153 3
-0.130769 0.231415 3
-0.11 0.144688 3
-0.0892308 0.0543897 3
-0.0684615 -0.0410578 3
-0.0476923 -0.142293 3
-0.0269231 -0.246893 3
-0.00615385 -0.346712 3
0.0146154 -0.436522 3
0.0353846 -0.517333 3
0.0561538 -0.590819 3
0.0769231 -0.658733 3
0.0976923 -0.722691 3
0.118462 -0.783978 3
0.139231 -0.843375 3
0.16 -0.901013 3
0.180769 -0.956095 3
0.201538 -1.00606 3
0.222308 -1.04471 3
0.243077 -1.07136 3
0.263846 -1.0914 3
0.284615 -1.10813 3
0.305385 -1.12283 3
0.326154 -1.13597 3
0.346923 -1.14773 3
0.367692 -1.15813 3
0.388462 -1.16714 3
0.409231 -1.17459 3
0.43 -1.17958 3
0.450769 -1.17686 3
0.471538 -1.16568 3
0.492308 -1.1519 3
0.513077 -1.13686 3
0.533846 -1.12098 3
0.554615 -1.10441 3
0.575385 -1.08711 3
0.596154 -1.06868 3
0.616923 -1.04822 3
0.637692 -1.0241 3
0.658462 -0.993779 3
0.679231 -0.953747 3
0.7 -0.904717 3
0.720769 -0.851566 3
0.741538 -0.796814 3
0.762308 -0.741536 3
0.783077 -0.686253 3
0.803846 -0.631298 3
0.824615 -0.577037 3
0.845385 -0.524022 3
0.866154 -0.473127 3
0.886923 -0.425814 3
0.907692 -0.38484 3
0.928462 -0.351833 3
0.949231 -0.32379 3
0.97 -0.298623 3
0.990769 -0.275033 3
1.01154 -0.251995 3
1.03231 -0.228577 3
1.05308 -0.20385 3
1.07385 -0.176825 3
1.09462 -0.146369 3
1.11538 -0.111024 3
1.13615 -0.0683998 3
1.15692 -0.0167551 3
1.17769 0.0415638 3
1.19846 0.104594 3
1.21923 0.171199 3
1.24 0.240549 3
1.26077 0.311955 3
1.28154 0.384794 3
1.30231 0.458458 3
1.32308 0.532317 3
1.34385 0.605624 3
2 0.605624 3

-0.587692 3.57503 10
-0.566923 3.21749 10
-0.546154 2.90842 10
-0.525385 2.63757 10
-0.504615 2.40402 10
-0.483846 2.21004 10
-0.463077 2.05964 10
-0.442308 1.93989 10
-0.421538 1.83938 10
-0.400769 1.7523 10
-0.38 1.675 10
-0.359231 1.60486 10
-0.338462 1.53973 10
-0.317692 1.47766 10
-0.296923 1.41672 10
-0.276154 1.35472 10
-0.255385 1.28867 10
-0.234615 1.21464 10
-0.213846 1.1341 10
-0.193077 1.04982 10
-0.172308 0.963177 10
-0.151538 0.874966 10
-0.130769 0.785724 10
-0.11 0.695769 10
-0.0892308 0.605203 10
-0.0684615 0.513923 10
-0.0476923 0.421685 10
-0.0269231 0.328371 10
-0.00615385 0.234699 10
0.0146154 0.142093 10
0.0353846 0.0519382 10
0.0561538 -0.0344823 10
0.0769231 -0.116306 10
0.0976923 -0.193197 10
0.118462 -0.265232 10
0.139231 -0.332685 10
0.16 -0.395808 10
0.180769 -0.454615 10
0.201538 -0.508593 10
0.222308 -0.556274 10
0.243077 -0.596834 10
0.263846 -0.630838 10
0.284615 -0.659096 10
0.305385 -0.68248 10
0.326154 -0.701769 10
0.346923 -0.717532 10
0.367692 -0.730075 10
0.388462 -0.73941 10
0.409231 -0.745224 10
0.43 -0.746846 10
0.450769 -0.74327 10
0.471538 -0.734538 10
0.492308 -0.721811 10
0.513077 -0.705853 10
0.533846 -0.687012 10
0.554615 -0.665326 10
0.575385 -0.640586 10
0.596154 -0.612395 10
0.616923 -0.580239 10
0.637692 -0.54354 10
0.658462 -0.501621 10
0.679231 -0.45339 10
0.7 -0.399143 10
0.720769 -0.341081 10
0.741538 -0.280671 10
0.762308 -0.218874 10
0.783077 -0.156456 10
0.803846 -0.0941125 10
0.824615 -0.0325356 10
0.845385 0.0275245 10
0.866154 0.0851642 10
0.886923 0.139074 10
0.907692 0.186869 10
0.928462 0.227304 10
0.949231 0.26349 10
0.97 0.297527 10
0.990769 0.330705 10
1.01154 0.364013 10
1.03231 0.398316 10
1.05308 0.434441 10
1.07385 0.473242 10
1.09462 0.515679 10
1.11538 0.562993 10
1.13615 0.617177 10
1.15692 0.679703 10
1.17769 0.748311 10
1.19846 0.821189 10
1.21923 0.897226 10
1.24 0.975597 10
1.26077 1.05561 10
1.28154 1.13666 10
1.30231 1.21816 10
1.32308 1.29952 10
1.34385 1.38005 10
2 1.38005 10

-0.546154 3.60903 30
-0.525385 3.29564 30
-0.504615 3.03068 30
-0.483846 2.81288 30
-0.463077 2.64815 30
-0.442308 2.521 30
-0.421538 2.4175 30
-0.400769 2.33047 30
-0.38 2.25545 30
-0.359231 2.18921 30
-0.338462 2.12912 30
-0.317692 2.07283 30
-0.296923 2.01797 30
-0.276154 1.96181 30
-0.255385 1.90051 30
-0.234615 1.82894 30
-0.213846 1.74921 30
-0.193077 1.66504 30
-0.172308 1.57825 30
-0.151538 1.48985 30
-0.130769 1.40049 30
-0.11 1.31062 30
-0.0892308 1.2206 30
-0.0684615 1.13068 30
-0.0476923 1.04109 30
-0.0269231 0.952065 30
-0.00615385 0.863828 30
0.0146154 0.776421 30
0.0353846 0.689967 30
0.0561538 0.604836 30
0.0769231 0.521579 30
0.0976923 0.440854 30
0.118462 0.363341 30
0.139231 0.289681 30
0.16 0.220428 30
0.180769 0.156068 30
0.201538 0.097089 30
0.222308 0.0441351 30
0.243077 -0.00280298 30
0.263846 -0.0441187 30
0.284615 -0.0800173 30
0.305385 -0.11065 30
0.326154 -0.136167 30
0.346923 -0.15672 30
0.367692 -0.172446 30
0.388462 -0.183451 30
0.409231 -0.189797 30
0.43 -0.191497 30
0.450769 -0.188492 30
0.471538 -0.180858 30
0.492308 -0.168838 30
0.513077 -0.152601 30
0.533846 -0.132258 30
0.554615 -0.107869 30
0.575385 -0.0794518 30
0.596154 -0.0469783 30
0.616923 -0.0103672 30
0.637692 0.0305591 30
0.658462 0.0762145 30
0.679231 0.127607 30
0.7 0.184703 30
0.720769 0.245516 30
0.741538 0.30867 30
0.762308 0.373219 30
0.783077 0.43841 30
0.803846 0.503585 30
0.824615 0.568132 30
0.845385 0.631427 30
0.866154 0.692748 30
0.886923 0.751053 30
0.907692 0.804436 30
0.928462 0.851984 30
0.949231 0.896509 30
0.97 0.939872 30
0.990769 0.98323 30
1.01154 1.02746 30
1.03231 1.07332 30
1.05308 1.12151 30
1.07385 1.17273 30
1.09462 1.22772 30
1.11538 1.28738 30
1.13615 1.35315 30
1.15692 1.42583 30
1.17769 1.5035 30
1.19846 1.58461 30
1.21923 1.66818 30
1.24 1.7535 30
1.26077 1.83997 30
1.28154 1.92708 30
1.30231 2.01437 30
1.32308 2.10139 30
1.34385 2.1876 30
2 2.1876 30

-0.504615 3.79581 100
-0.483846 3.54838 100
-0.463077 3.36611 100
-0.442308 3.22981 100
-0.421538 3.12335 100
-0.400769 3.03796 100
-0.38 2.96808 100
-0.359231 2.90967 100
-0.338462 2.85942 100
-0.317692 2.81433 100
-0.296923 2.77126 100
-0.276154 2.72647 100
-0.255385 2.67447 100
-0.234615 2.60815 100
-0.213846 2.53039 100
-0.193077 2.44673 100
-0.172308 2.35983 100
-0.151538 2.27119 100
-0.130769 2.1818 100
-0.11 2.09236 100
-0.0892308 2.00336 100
-0.0684615 1.91522 100
-0.0476923 1.82829 100
-0.0269231 1.74301 100
-0.00615385 1.65988 100
0.0146154 1.57864 100
0.0353846 1.4988 100
0.0561538 1.42026 100
0.0769231 1.34309 100
0.0976923 1.26747 100
0.118462 1.19372 100
0.139231 1.12223 100
0.16 1.05348 100
0.180769 0.988058 100
0.201538 0.926703 100
0.222308 0.870424 100
0.243077 0.81962 100
0.263846 0.774065 100
0.284615 0.733671 100
0.305385 0.698397 100
0.326154 0.668219 100
0.346923 0.643112 100
0.367692 0.623053 100
0.388462 0.608027 100
0.409231 0.598039 100
0.43 0.593149 100
0.450769 0.593541 100
0.471538 0.599147 100
0.492308 0.609584 100
0.513077 0.624602 100
0.533846 0.644032 100
0.554615 0.667746 100
0.575385 0.695659 100
0.596154 0.727726 100
0.616923 0.763965 100
0.637692 0.804506 100
0.658462 0.849717 100
0.679231 0.900502 100
0.7 0.956845 100
0.720769 1.0168 100
0.741538 1.07911 100
0.762308 1.14295 100
0.783077 1.20767 100
0.803846 1.27275 100
0.824615 1.33774 100
0.845385 1.4022 100
0.866154 1.46566 100
0.886923 1.52744 100
0.907692 1.58632 100
0.928462 1.64189 100
0.949231 1.69633 100
0.97 1.75111 100
0.990769 1.80713 100
1.01154 1.86507 100
1.03231 1.92552 100
1.05308 1.98895 100
1.07385 2.05579 100
1.09462 2.12644 100
1.11538 2.20124 100
1.13615 2.28057 100
1.15692 2.36427 100
1.17769 2.45095 100
1.19846 2.53958 100
1.21923 2.62952 100
1.24 2.7203 100
1.26077 2.81163 100
1.28154 2.90334 100
1.30231 2.99539 100
1.32308 3.08784 100
1.34385 3.18069 100
2 3.18069 100

-0.38 3.74149 300
-0.359231 3.67165 300
-0.338462 3.62132 300
-0.317692 3.58238 300
-0.296923 3.54945 300
-0.276154 3.51679 300
-0.255385 3.47556 300
-0.234615 3.41394 300
-0.213846 3.33687 300
-0.193077 3.25305 300
-0.172308 3.16611 300
-0.151538 3.07782 300
-0.130769 2.98917 300
-0.11 2.90083 300
-0.0892308 2.81335 300
-0.0684615 2.72729 300
-0.0476923 2.64325 300
-0.0269231 2.56208 300
-0.00615385 2.48487 300
0.0146154 2.41124 300
0.0353846 2.34008 300
0.0561538 2.27087 300
0.0769231 2.20335 300
0.0976923 2.1374 300
0.118462 2.073 300
0.139231 2.01023 300
0.16 1.94922 300
0.180769 1.8902 300
0.201538 1.83344 300
0.222308 1.77933 300
0.243077 1.72849 300
0.263846 1.68146 300
0.284615 1.63859 300
0.305385 1.60014 300
0.326154 1.56627 300
0.346923 1.53711 300
0.367692 1.51277 300
0.388462 1.49332 300
0.409231 1.47887 300
0.43 1.46956 300
0.450769 1.46564 300
0.471538 1.46708 300
0.492308 1.47346 300
0.513077 1.48453 300
0.533846 1.5001 300
0.554615 1.52002 300
0.575385 1.5442 300
0.596154 1.57257 300
0.616923 1.60513 300
0.637692 1.64197 300
0.658462 1.68335 300
0.679231 1.73004 300
0.7 1.7819 300
0.720769 1.83733 300
0.741538 1.89527 300
0.762308 1.95506 300
0.783077 2.01622 300
0.803846 2.0784 300
0.824615 2.14131 300
0.845385 2.20474 300
0.866154 2.26848 300
0.886923 2.33229 300
0.907692 2.39567 300
0.928462 2.45871 300
0.949231 2.52281 300
0.97 2.58892 300
0.990769 2.65765 300
1.01154 2.72946 300
1.03231 2.80475 300
1.05308 2.8838 300
1.07385 2.96684 300
1.09462 3.05385 300
1.11538 3.14445 300
1.13615 3.23709 300
1.15692 3.32915 300
1.17769 3.4203 300
1.19846 3.51168 300
1.21923 3.60529 300
1.24 3.704 300
1.26077 3.81149 300
2 3.81149 300


